Gravitational scattering upto third post-Newtonian approximation for conservative dynamics: Scalar-Tensor theories

We compute the scattering angle $\chi$ for hyperboliclike encounters in massless Scalar-Tensor (ST) theories up to third post-Newtonian (PN) order for the conservative part of the dynamics. To calculate the gauge-invariant scattering angle as a function of energy and orbital angular momentum, we use the approach of Effective-One-Body formalism as introduced in [Phys.Rev.D 96 (2017) 6, 064021]. We then compute the nonlocal-in-time contribution to the scattering angle by using the strategy of order-reduction of nonlocal dynamics introduced for small-eccentricity orbits.

==> anc/ST3pn_scattering.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*File containing the Subscript[p, r]^2 and Subscript[p, r] upto 3PN for Scalar-Tensor theories. In this notebook, \!\(\*OverscriptBox[\(E\), \(_\)]\)=Er.*)


(* ::Subsubsection:: *)
(*Subscript[p, r]^2*)


(* ::Input:: *)
(*Newtpr2=2 Er-a1 u-j^2 u^2;*)


(* ::Input:: *)
(*LOpr2=-2 a1 Er u+2 b1 Er u+a1^2 u^2-a2 u^2-a1 b1 u^2-b1 j^2 u^3;*)


(* ::Input:: *)
(*NLOpr2=2 a1^2 Er u^2-2 a2 Er u^2-2 a1 b1 Er u^2+2 b2 Er u^2-a1^3 u^3+2 a1 a2 u^3-a3 u^3+a1^2 b1 u^3-a2 b1 u^3-a1 b2 u^3-b2 j^2 u^4;*)


(* ::Input:: *)
(*NNLOpr2=-4 Er^2 q3 u^2-2 a1^3 Er u^3+4 a1 a2 Er u^3-2 a3 Er u^3+2 a1^2 b1 Er u^3-2 a2 b1 Er u^3-2 a1 b2 Er u^3+2 b3 Er u^3+4 a1 Er q3 u^3+a1^4 u^4-3 a1^2 a2 u^4+a2^2 u^4+2 a1 a3 u^4-a4 u^4-a1^3 b1 u^4+2 a1 a2 b1 u^4-a3 b1 u^4+a1^2 b2 u^4-a2 b2 u^4-a1 b3 u^4-a1^2 q3 u^4+4 Er j^2 q3 u^4-b3 j^2 u^5-2 a1 j^2 q3 u^5-j^4 q3 u^6;*)


(* ::Subsubsection:: *)
(*Subscript[p, r]*)


(* ::Input:: *)
(*pr2fin=Newtpr2+LOpr2 \[Eta]+NLOpr2 \[Eta]^2+NNLOpr2 \[Eta]^3;*)


(* ::Input:: *)
(*prfin=Series[Sqrt[pr2fin],{\[Eta],0,4}];*)


(* ::Input:: *)
(*Newtpr=Coefficient[prfin,\[Eta],0]*)


(* ::Input:: *)
(*LOpr=Coefficient[prfin,\[Eta],1]*)


(* ::Input:: *)
(*NLOpr=Coefficient[prfin,\[Eta],2]*)


(* ::Input:: *)
(*NNLOpr=Coefficient[prfin,\[Eta],3]*)

